Information geometry of bosonic Gaussian thermal states

Bosonic Gaussian thermal states form a fundamental class of states in quantum information science. This paper explores the information geometry of these states, focusing on characterizing the distance between two nearby states and the geometry induced by a parameterization in terms of their mean vectors and Hamiltonian matrices. In particular, for the family of bosonic Gaussian thermal states, we derive expressions for their Fisher-Bures, Kubo-Mori, and $\alpha$-$z$ information matrices with respect to their mean vectors and Hamiltonian matrices. An important application of our formulas consists of fundamental limits on how well one can estimate these parameters. We additionally establish formulas for the derivatives and the symmetric logarithmic derivatives of bosonic Gaussian thermal states. The former could have applications in gradient descent algorithms for quantum machine learning when using bosonic Gaussian thermal states as an ansatz, and the latter in formulating optimal strategies for single parameter estimation of bosonic Gaussian thermal states. Finally, the expressions for the aforementioned information matrices could have additional applications in natural gradient descent algorithms when using bosonic Gaussian thermal states as an ansatz.

==> anc/fidelity_comparison.py <==
from numpy import * 
import numpy as np
from scipy.integrate import quad
from scipy import linalg

from mpl_toolkits.mplot3d import Axes3D
from scipy.integrate import quad 
# import mpmath as mp 
from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt
from matplotlib import rc


Omega_1 = matrix([[0, 1], [-1, 0] ])




def H_squeeze(ep,r,theta):
    kap = log( (ep+2)/ep)

    H = kap* matrix([[ exp(-2*r)* (cos(theta)**2+exp(4*r)*sin(theta)**2  ),  exp(-2*r)*(-1+exp(4*r))*cos(theta)*sin(theta)  ],
                     [ exp(-2*r)*(-1+exp(4*r))*cos(theta)*sin(theta)       ,  exp(-2*r)* ( exp(4*r) *cos(theta)**2 + sin(theta)**2 ) ] ])
    return H

# print(H_squeeze(0.1,1,pi/3))

# quit()

def cov_mat_V(ep, r,theta):
    # print('check V begin')
    Vv= (1.0+ep)/2* matrix([[ exp(2*r)*cos(theta)**2 + exp(-2*r)*sin(theta)**2 , 0.5*sin(2*theta)*( exp(-2*r)- exp(2*r)) ],
                            [0.5*sin(2*theta)*( exp(-2*r)- exp(2*r))           ,  exp(2*r)*sin(theta)**2 + exp(-2*r)*cos(theta)**2 ]])

    
    return Vv

# print(cov_mat_V(ep, r,theta))


def W_element(k1, l1, k2, l2, ep, r, theta, t):

    S = linalg.expm(-H_squeeze(ep,r,theta)*Omega_1*t)

    V = cov_mat_V(ep, r,theta)

    # print('check 3')
    SVS =  (S.T) * V * S
    VS = V * S
    OS = Omega_1 * S

    term1 = V[k1, l1] * SVS[k2, l2]

    term2 = VS[k1, k2] * VS[l1, l2]
    
    term3 = VS[k1, l2] * VS[l1, k2]

    term4 = 0.25 * OS[k1, k2] * OS[l1, l2]

    term5 = 0.25 * OS[k1, l2] * OS[l1, k2]

    return term1 + term2 + term3 - term4 - term5




def p_t(t):
    """High-peak tent function p(t)."""
    # Handle t = 0 case safely using limit
    t = np.where(np.abs(t) < 1e-10, 1e-10, t)

    return  (2 / np.pi) * np.log( np.abs(1.0 / np.tanh(np.pi * t / 2)) )


# print(p_t(0.0))
# quit()


def q_t(t):
    """Numerically compute q(t) = ∫ dτ p(τ) p(t + τ)."""
    # tau = np.linspace(-tau_range, tau_range, num_points)

    def integrand(tau,t):
        return p_t(tau) * p_t(t + tau)


    I = quad(integrand , -7,7, args = (t,))     


    return I[0]




def I_FB_element(k1, l1, k2, l2,ep, r,theta):

    def integrand_w(t,k1, l1, k2, l2, ep, r,theta):
        # q_t(t) * W_element(k1, l1, k2, l2, g,phi, t)

        return q_t(t) * W_element(k1, l1, k2, l2, ep, r,theta, t)

    V = cov_mat_V(ep, r,theta)

    I = quad(integrand_w, -7, 7,args =(k1, l1, k2, l2, ep, r,theta)  )

    return 0.25*I[0] - 0.25* V[k1,l1] * V[k2,l2]



if __name__ == '__main__':
    
    # g = 1
    # phi = 0

    # ep = 0.1
    # r = -1
    theta = 0
    r = 1
    EP = np.linspace(0.1,2,11)


    E1111 = []
    E1122 = []
    E2222 = []
    I_RR = []

    I_RR_analytical = []


    for i in range(len(EP)):
        ep = EP[i]

        h_xx =log( (ep+2)/ep) *exp(-2*r)
        h_yy =log( (ep+2)/ep) *exp(2*r)



        e1111 = I_FB_element(0, 0, 0,0,ep, r,theta)
        E1111.append(e1111)

        e1122 = I_FB_element(0, 0, 1,1,ep, r,theta)
        E1122.append(e1122)



        e2222 = I_FB_element(1, 1, 1,1,ep, r,theta)
        E2222.append(e2222)


        I_rr = 4*h_xx**2*e1111 - 8* h_xx*h_yy * e1122 + 4* h_yy**2 * e2222

        I_RR.append(I_rr)



        i_rr_analytical = 4*(1+ep)**2/((1+ep)**2 +1)

        I_RR_analytical.append(i_rr_analytical)


        print(I_rr/i_rr_analytical)
        # print(i_rr_analytical)


    mpl.rc('font',family = 'Times New Roman')
    fig,ax = plt.subplots(1,1)
    rc('text', usetex=True)
    #theta =0
   

    # ax.plot(RR,E1111,  color = 'b', ls = '-', lw=2)

    ax.plot(EP,I_RR_analytical,  color = 'r', ls = ':', lw=2,label = r'Analytical')

    ax.plot(EP,I_RR,  color = 'b', ls = '--', lw=2,label = r'Our result')
    
    # ax.plot(RR,E1212,  color = 'g', ls = '-.', lw=2,label = r'$I_{(1,2),(1,2)}$')
    i_rr_analytical
    # ax.plot(RR,E2222,  color = 'purple', ls = '-.', lw=2,label = r'$I_{(2,2),(2,2)}$')
    # ax[0].plot(NN,sigma_1_5,  color = 'teal', ls = '-', lw=2,label = r'$|\tilde{+}_d\rangle, \sigma = 1.5$')
    
    ax.set_ylabel(r'$I_{rr}$',fontsize = 20)
    ax.legend( loc=0, fontsize = 16 ,fancybox = True, framealpha = 0.2)
    ax.tick_params(labelsize = 16)
    # ax.set_yscale('log')
    ax.set_xlabel(r'$\epsilon$', fontsize=20)
    plt.show()

   




    



==> anc/single_mode_sq_19_May_26.py <==
from numpy import * 
import numpy as np
from scipy.integrate import quad
from scipy import linalg

from mpl_toolkits.mplot3d import Axes3D
from scipy.integrate import quad 
# import mpmath as mp 
from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt
from matplotlib import rc


Omega_1 = matrix([[0, 1], [-1, 0] ])




def H_squeeze(ep,r,theta):
    kap = log( (ep+2)/ep)

    H = kap* matrix([[ exp(-2*r)* (cos(theta)**2+exp(4*r)*sin(theta)**2  ),  exp(-2*r)*(-1+exp(4*r))*cos(theta)*sin(theta)  ],
                     [ exp(-2*r)*(-1+exp(4*r))*cos(theta)*sin(theta)       ,  exp(-2*r)* ( exp(4*r) *cos(theta)**2 + sin(theta)**2 ) ] ])
    return H

# print(H_squeeze(0.1,1,pi/3))

# quit()

def cov_mat_V(ep, r,theta):
    # print('check V begin')
    Vv= (1.0+ep)/2* matrix([[ exp(2*r)*cos(theta)**2 + exp(-2*r)*sin(theta)**2 , 0.5*sin(2*theta)*( exp(-2*r)- exp(2*r)) ],
                            [0.5*sin(2*theta)*( exp(-2*r)- exp(2*r))           ,  exp(2*r)*sin(theta)**2 + exp(-2*r)*cos(theta)**2 ]])

    
    return Vv

# print(cov_mat_V(ep, r,theta))


def W_element(k1, l1, k2, l2, ep, r, theta, t):

    S = linalg.expm(-H_squeeze(ep,r,theta)*Omega_1*t)

    V = cov_mat_V(ep, r,theta)

    # print('check 3')
    SVS =  (S.T) * V * S
    VS = V * S
    OS = Omega_1 * S

    term1 = V[k1, l1] * SVS[k2, l2]

    term2 = VS[k1, k2] * VS[l1, l2]
    
    term3 = VS[k1, l2] * VS[l1, k2]

    term4 = 0.25 * OS[k1, k2] * OS[l1, l2]

    term5 = 0.25 * OS[k1, l2] * OS[l1, k2]

    return term1 + term2 + term3 - term4 - term5




def p_t(t):
    """High-peak tent function p(t)."""
    # Handle t = 0 case safely using limit
    t = np.where(np.abs(t) < 1e-10, 1e-10, t)

    return  (2 / np.pi) * np.log( np.abs(1.0 / np.tanh(np.pi * t / 2)) )


# print(p_t(0.0))
# quit()


def q_t(t):
    """Numerically compute q(t) = ∫ dτ p(τ) p(t + τ)."""
    # tau = np.linspace(-tau_range, tau_range, num_points)

    def integrand(tau,t):
        return p_t(tau) * p_t(t + tau)


    I = quad(integrand , -7,7, args = (t,))     


    return I[0]




def I_FB_element(k1, l1, k2, l2,ep, r,theta):

    def integrand_w(t,k1, l1, k2, l2, ep, r,theta):
        # q_t(t) * W_element(k1, l1, k2, l2, g,phi, t)

        return q_t(t) * W_element(k1, l1, k2, l2, ep, r,theta, t)

    V = cov_mat_V(ep, r,theta)

    I = quad(integrand_w, -7, 7,args =(k1, l1, k2, l2, ep, r,theta)  )

    return 0.25*I[0] - 0.25* V[k1,l1] * V[k2,l2]



if __name__ == '__main__':
    
    # g = 1
    # phi = 0

    ep = 0.1
    # r = -1
    theta = pi/4
    RR = np.linspace(-1,1,21)
    print(RR)

    E1111 = []
    E1112 = []
    E1121 = []
    E1122 = []
    E1212 = []
    E2121 = []
    E2222 = []
    E2211 = []

    # for i in range(len(RR)):
    #     r = RR[i]

    #     e1111 =I_FB_element(0, 0, 0, 0,ep, r,theta)
    #     E1111.append(e1111)


    #     e1112 =I_FB_element(0, 0, 0, 1,ep, r,theta)
    #     E1112.append(e1112)

    #     e1121 =I_FB_element(0, 0, 1, 0,ep, r,theta)
    #     E1121.append(e1121)

    #     e1122 = I_FB_element(0, 0, 1,1,ep, r,theta)
    #     E1122.append(e1122)

    #     e1212 = I_FB_element(0, 1, 0,1,ep, r,theta)
    #     E1212.append(e1212)

    #     e2211 = I_FB_element(1, 1, 0,0,ep, r,theta)
    #     E2211.append(sum(e2211))

    #     e2121 = I_FB_element(1, 0, 1,0,ep, r,theta)
    #     E2121.append(sum(e2121))
    #     e2222 = I_FB_element(1, 1, 1,1,ep, r,theta)
    #     E2222.append(e2222)


    # print('E1111=', E1111)

    # print('E1112=', E1112)


    # print('E1121=',E1121)

    # print('E1122=',E1122)
   
    # print('E1212=',E1212)
   
    # print('E2211 =', E2211)
    # print('E2222=',E2222)

    # print('E2121', E2121)
    #   # [Finished in 1237.4s]


    # quit()

    # theta = pi/4


    # mpl.rc('font',family = 'Times New Roman')
    # fig,ax = plt.subplots(1,1)
    # rc('text', usetex=True)
 
    # #theta =0


    # #new run
    # E1111= [ (0.000510864784032522),  (0.0007621207511930793),  (0.0011369506949111875),  (0.0016961311268485534),  (0.002530327041112416),  (0.0037747973686298956),  (0.005631335354835003),  (0.008400964285435138),  (0.012532783745366038),  (0.018696748707604488),  (0.02789227148759689),  (0.041610379478512455),  (0.06207539108472307),  (0.09260560153593045),  (0.1381513235112276),  (0.20609755642587824),  (0.30746142479964034),  (0.4586785470880783),  (0.684267984824209),  (1.02080787956598),  (1.5228664062833408)]

    # E1122= [ (-0.00164205544660663),  (-0.001642055446606644),  (-0.0016420554466066856),  (-0.0016420554466066856),  (-0.00164205544660663),  (-0.0016420554466066856),  (-0.0016420554466066717),  (-0.0016420554466066994),  (-0.0016420554466066994),  (-0.0016420554466066717),  (-0.0016420554466066717),  (-0.0016420554466066856),  (-0.0016420554466066578),  (-0.0016420554466066578),  (-0.0016420554466066856),  (-0.0016420554466066856),  (-0.0016420554466066578),  (-0.0016420554466066578),  (-0.0016420554466066994),  (-0.0016420554466066717),  (-0.0016420554466066717)]

    # E1212= [ (0.014767147151885223),  (0.014767147151885216),  (0.014767147151885221),  (0.014767147151885221),  (0.014767147151885207),  (0.014767147151885207),  (0.014767147151885228),  (0.01476714715188523),  (0.014767147151885228),  (0.014767147151885214),  (0.014767147151885223),  (0.014767147151885223),  (0.014767147151885237),  (0.014767147151885221),  (0.01476714715188522),  (0.014767147151885223),  (0.014767147151885218),  (0.014767147151885212),  (0.014767147151885237),  (0.014767147151885235),  (0.014767147151885231)]

    # E2222= [ (1.52286640628334),  (1.0208078795659787),  (0.684267984824209),  (0.45867854708807854),  (0.30746142479964034),  (0.20609755642587824),  (0.13815132351122755),  (0.09260560153593039),  (0.0620753910847229),  (0.04161037947851248),  (0.02789227148759689),  (0.01869674870760448),  (0.012532783745366045),  (0.008400964285435145),  (0.005631335354835003),  (0.003774797368629899),  (0.00253032704111241),  (0.0016961311268485386),  (0.0011369506949111857),  (0.0007621207511930763),  (0.0005108647840325212)]

    # E2121=[np.float64(0.014767147151885223), np.float64(0.014767147151885216), np.float64(0.014767147151885221), np.float64(0.014767147151885221), np.float64(0.014767147151885207), np.float64(0.014767147151885207), np.float64(0.014767147151885228), np.float64(0.01476714715188523), np.float64(0.014767147151885228), np.float64(0.014767147151885214), np.float64(0.014767147151885223), np.float64(0.014767147151885223), np.float64(0.014767147151885237), np.float64(0.014767147151885221), np.float64(0.01476714715188522), np.float64(0.014767147151885223), np.float64(0.014767147151885218), np.float64(0.014767147151885212), np.float64(0.014767147151885237), np.float64(0.014767147151885235), np.float64(0.014767147151885231)]


    # ax.plot(RR,E1111,  color = 'r', ls = ':', lw=2,label = r'$I_{(1,1),(1,1)}$')

    # ax.plot(RR,E1212,  color = 'g', ls = '-.', lw=2,label = r'$I_{(1,2),(1,2)}$')
    
    # ax.plot(RR,E2121,  color = 'b', ls = '--', lw=2,label = r'$I_{(2,1),(2,1)}$')

    # ax.plot(RR,E2222,  color = 'purple', ls = '-.', lw=2,label = r'$I_{(2,2),(2,2)}$')

    
    # ax.set_ylabel(r'QFI matrix element, $\theta = 0$',fontsize = 20)
    # ax.legend( loc=0, fontsize = 16 ,fancybox = True, framealpha = 0.2)
    # ax.tick_params(labelsize = 16)
    # ax.set_yscale('log')
    # ax.set_xlabel(r'squeezing parameter $r$',fontsize = 20)
    # plt.show()

    # quit()


    # uncomment the following for theta= pi/4

    mpl.rc('font',family = 'Times New Roman')
    fig,ax = plt.subplots(1,1)
    rc('text', usetex=True)

  

    # # theta = pi/4

    theta = pi/4

    E1111= [ (0.39479045334911556),  (0.2693386356471197),  (0.18529736940443287),  (0.12903980504785562),  (0.0914440742249028),  (0.06641422679794101),  (0.0498918045716531),  (0.03919778407096812),  (0.032598185053465414),  (0.0290229177903277),  (0.02789227148759689),  (0.029022917790327674),  (0.0325981850534654),  (0.039197784070968175),  (0.049891804571653126),  (0.06641422679794107),  (0.09144407422490303),  (0.12903980504785567),  (0.1852973694044333),  (0.26933863564711913),  (0.394790453349116)]

    E1112= [ (0.3805889175511108),  (0.2550114558760499),  (0.17078277281500331),  (0.11424561068420197),  (0.0762325713996019),  (0.050580584796735634),  (0.03312990210126962),  (0.02105107716803322),  (0.012385609660370049),  (0.005728387328101832),  (0.0),  (-0.00572838732810187),  (-0.012385609660370125),  (-0.021051077168033304),  (-0.03312990210126973),  (-0.05058058479673566),  (-0.07623257139960224),  (-0.11424561068420191),  (-0.17078277281500448),  (-0.2550114558760489),  (-0.3805889175511106)]

    E1121= [ (0.3805889175511108),  (0.2550114558760501),  (0.17078277281500343),  (0.11424561068420191),  (0.07623257139960196),  (0.050580584796735634),  (0.03312990210126965),  (0.02105107716803322),  (0.012385609660370049),  (0.0057283873281018145),  (0.0),  (-0.00572838732810187),  (-0.012385609660370035),  (-0.021051077168033304),  (-0.03312990210126973),  (-0.05058058479673566),  (-0.07623257139960218),  (-0.11424561068420197),  (-0.17078277281500448),  (-0.25501145587604956),  (-0.38058891755111013)]

    E1122= [ (0.36525613222228515),  (0.23980403000049866),  (0.15576262679160835),  (0.09950527765128708),  (0.0619097793748524),  (0.03687984224933588),  (0.02035748117579672),  (0.009663428814149097),  (0.0030638408109538023),  (-0.0005114108373708709),  (-0.0016420554466066717),  (-0.0005114108373709264),  (0.0030638408109537607),  (0.009663428814149194),  (0.020357481175796915),  (0.036879842249335854),  (0.06190977937485259),  (0.0995052776512873),  (0.1557626267916088),  (0.239804030000498),  (0.36525613222228603)]

    E1212= [ (0.381665323148216),  (0.2562135764452941),  (0.1721722981977667),  (0.11591472395513264),  (0.07831899304274337),  (0.05328913933478434),  (0.0367667116902871),  (0.026072581433348712),  (0.019472997677474513),  (0.015897791421602216),  (0.014767147151885223),  (0.01589779142160218),  (0.01947299767747452),  (0.02607258143334873),  (0.036766711690287196),  (0.05328913933478423),  (0.07831899304274348),  (0.11591472395513291),  (0.1721722981977668),  (0.2562135764452933),  (0.3816653231482158)]
    E2211 = [ (0.36525613222228714),  (0.2398040300004991),  (0.15576262679160846),  (0.0995052776512872),  (0.061909779374852286),  (0.03687984224933588),  (0.02035748117579675),  (0.009663428814149194),  (0.003063840810953747),  (-0.0005114108373709403),  (-0.0016420554466066856),  (-0.0005114108373709264),  (0.0030638408109537746),  (0.009663428814149139),  (0.02035748117579675),  (0.03687984224933588),  (0.06190977937485259),  (0.09950527765128747),  (0.15576262679160857),  (0.23980403000049777),  (0.36525613222228537)]
    E2222= [ (0.39479045334911533),  (0.26933863564712024),  (0.18529736940443287),  (0.12903980504785573),  (0.0914440742249028),  (0.06641422679794112),  (0.04989180457165307),  (0.039197784070968175),  (0.032598185053465414),  (0.029022917790327646),  (0.02789227148759689),  (0.029022917790327674),  (0.0325981850534654),  (0.03919778407096815),  (0.0498918045716531),  (0.06641422679794101),  (0.09144407422490275),  (0.12903980504785573),  (0.18529736940443298),  (0.2693386356471189),  (0.3947904533491151)]
    E2121 =[ (0.3816653231482162),  (0.25621357644529363),  (0.1721722981977667),  (0.11591472395513258),  (0.07831899304274337),  (0.05328913933478431),  (0.036766711690287085),  (0.02607258143334872),  (0.01947299767747452),  (0.015897791421602178),  (0.014767147151885223),  (0.01589779142160217),  (0.01947299767747452),  (0.02607258143334873),  (0.03676671169028717),  (0.05328913933478423),  (0.07831899304274348),  (0.11591472395513291),  (0.1721722981977667),  (0.2562135764452931),  (0.3816653231482158)]
    # [Finished in 2175.4s]
   


    ax.plot(RR,E1111,  color = 'r', ls = '-', lw=2,label = r'$I_{(1,1),(1,1)}$')

    ax.plot(RR,E1122,  color = 'b', ls = '--', lw=2,label = r'$I_{(1,1),(2,2)}$')
    
    ax.plot(RR,E1212,  color = 'g', ls = '-.', lw=2,label = r'$I_{(1,2),(1,2)}$')
    
    ax.plot(RR,E2222,  color = 'purple', ls = '-.', lw=2,label = r'$I_{(2,2),(2,2)}$')
    
    
    ax.set_ylabel(r'QFI matrix element, $\theta = \pi/4$',fontsize = 20)
    ax.legend( loc=0, fontsize = 16 ,fancybox = True, framealpha = 0.2)
    ax.tick_params(labelsize = 16)
    ax.set_yscale('log')
    ax.set_xlabel(r'squeezing parameter $r$',fontsize = 20)
    plt.show()




    


